Join Processing for Graph Patterns: An Old Dog with New Tricks

Join optimization has been dominated by Selinger-style, pairwise optimizers for decades. But, Selinger-style algorithms are asymptotically suboptimal for applications in graphic analytics. This suboptimality is one of the reasons that many have advocated supplementing relational engines with specialized graph processing engines. Recently, new join algorithms have been discovered that achieve optimal worst-case run times for any join or even so-called beyond worst-case (or instance optimal) run time guarantees for specialized classes of joins. These new algorithms match or improve on those used in specialized graph-processing systems. This paper asks can these new join algorithms allow relational engines to close the performance gap with graph engines? We examine this question for graph-pattern queries or join queries. We find that classical relational databases like Postgres and MonetDB or newer graph databases/stores like Virtuoso and Neo4j may be orders of magnitude slower than these new approaches compared to a fully featured RDBMS, LogicBlox, using these new ideas. Our results demonstrate that an RDBMS with such new algorithms can perform as well as specialized engines like GraphLab -- while retaining a high-level interface. We hope this adds to the ongoing debate of the role of graph accelerators, new graph systems, and relational systems in modern workloads.

==> acpivot2latex.py <==
import sys
import csv

queries_order = ["3-path", "4-path", "1-tree", "2-tree", "2-comb",
                 "2-lollipop", "3-lollipop"]

query_systems = {
  "3-path":     ["lb/lftj", "lb/ms", "psql", "monetdb", "virtuoso", "neo4j"],
  "4-path":     ["lb/lftj", "lb/ms", "psql", "monetdb", "virtuoso", "neo4j"],
  "1-tree":     ["lb/lftj", "lb/ms", "psql", "monetdb"],
  "2-tree":     ["lb/lftj", "lb/ms", "psql", "monetdb"],
  "2-comb":     ["lb/lftj", "lb/ms", "psql", "monetdb"],
  "2-lollipop": ["lb/lftj", "lb/ms", "lb/hybrid", "psql", "monetdb"],
  "3-lollipop": ["lb/lftj", "lb/ms", "lb/hybrid", "psql", "monetdb"]
}

query_nsamples = {
  "3path": 2,
  "4path": 2,
  "1tree": 2,
  "2tree": 4,
  "2comb": 2,
  "2lollipop": 1,
  "3lollipop": 1
}

system_terms = {
    "lb/lftj"       : "lftj",
    "lb/ms"         : "ms",
    "lb/hybrid"     : "hybrid",
    "psql"          : "postgres",
    "monetdb"       : "monetdb",
    "redshift"      : "redshift",
    "system hc"     : "hana",
    "virtuoso"      : "virtuoso",
    "neo4j"         : "neo4j",
    "graphlab"      : "graphlab"
}

datasets_order = ["wiki-vote", "p2p-Gnutella31", "p2p-Gnutella04",
                  "loc-brightkite", "facebook", "email-Enron", "ca-GrQc",
                  "ca-CondMat", "twitter_combined", "soc-Slashdot0902",
                  "soc-Slashdot0811", "soc-Epinions1",
                  "soc-pokec-relationships", "soc-LiveJournal1",
                  "com-orkut.ungraph"]

dataset_terms = {
    "wiki-vote" : "wiki-Vote",
    "p2p-Gnutella31" : "p2p-Gnutella31",
    "p2p-Gnutella04" : "p2p-Gnutella04",
    "loc-brightkite" : "loc-Brightkite",
    "facebook" : "ego-Facebook",
    "email-Enron" : "email-Enron",
    "ca-GrQc" : "ca-GrQc",
    "ca-CondMat" : "ca-CondMat",
    "twitter_combined" : "ego-Twitter",
    "soc-Slashdot0902" : "soc-Slashdot0902",
    "soc-Slashdot0811" : "soc-Slashdot0811",
    "soc-Epinions1" : "soc-Epinions1",
    "soc-pokec-relationships" : "soc-Pokec",
    "soc-LiveJournal1" : "soc-LiveJournal1",
    "com-orkut.ungraph" : "com-Orkut"
}

datasets_cat = {
  "SMALL": datasets_order[:8],
  "BIG":  datasets_order[8:]
}

dataset_selectivities_order = {d: ([80, 8] if d in datasets_cat["SMALL"]
                                   else [1000, 100, 10])
                               for d in datasets_order}


def load_results(csvpath):
    results = {}
    best_systems = {}
    with open(csvpath) as f:
        reader = csv.reader(f)
        datasets = reader.next()[2:]
        selectivities = reader.next()[2:]
        query = None
        for row in reader:
            if row[0]:
                query = row[0]
                results[query] = {}
            if not query:
                exit("error: No query in context")
            system = row[1]
            dataset_selectivity_time = {}
            times = row[2:]
            cd = None
            cd0 = None
            for i, d in enumerate(datasets):
                if d:
                    d0 = d.split('/')[1]
                    dataset_selectivity_time[d0] = {}
                    cd = d
                    cd0 = d0
                dataset_selectivity_time[cd0].update({selectivities[i]:
                                                       times[i]})
                if times[i] == '':
                    r = [system, query, "counting", selectivities[i],
                         str(query_nsamples[query]), cd, "timed_out"]
                    print('|'.join(r))
                best_systems = update_best_system(results, best_systems,
                                                  query, system, cd0,
                                                  selectivities[i], times[i])
            results[query][system] = dataset_selectivity_time
    return results, best_systems


def update_best_system(results, best_systems, query, system, dataset,
                       selectivity, time_str):
    def time_str2int(time_str):
        if "999,999,999" in time_str:
            raise ValueError("999,999,999")
        time_str0 = time_str.replace(',', '')
        return float(time_str0)

    if query not in best_systems:
        best_systems[query] = {}

    if dataset not in best_systems[query]:
        best_systems[query][dataset] = {}

    try:
        if selectivity not in best_systems[query][dataset]:
            time_str2int(time_str)
            best_systems[query][dataset][selectivity] = system
        else:
            time_int = time_str2int(time_str)
            last_best_system = best_systems[query][dataset][selectivity]
            last_best_time_str = results[query][last_best_system][dataset][selectivity]
            last_best_time_int = time_str2int(last_best_time_str)
            if time_int < last_best_time_int:
                best_systems[query][dataset][selectivity] = system
    except ValueError:
        pass
    return best_systems


def print_results(results, best_systems):
    print("\n\n=============== table ===============\n")
    print("\\begin{tabular}{ll|rr|rr|rr|rr|rr|rr|rr|rr|rrr|rrr|rrr|rrr|rrr|rrr|rrr}\n")
    print("\multicolumn{2}{c|}{}")
    for d in datasets_order:
        d0 = dataset_terms[d]
        if d == datasets_order[-1]:
            print("  & \datasetfinal{%s}" % d0.replace('_', '\_'))
        elif d in datasets_cat["SMALL"]:
            print("  & \datasetsmall{%s}" % d0.replace('_', '\_'))
        else:
            print("  & \datasetbig{%s}" % d0.replace('_', '\_'))
    print("  \\\\")
    print("\multicolumn{2}{c|}{}")
    for d in datasets_order:
        print("  & " + " & ".join(map(lambda x: "1K" if x == 1000 else str(x),
                                      dataset_selectivities_order[d])))
    print("  \\\\")

    for q in queries_order:
        q0 = q[0] + q[2:]
        if q0 not in results:
            continue
        print("\n\hline\n\query{%s}" % q)
        for s in query_systems[q]:
            output_line = []
            output_line.append("\t& \system{%s}\t" % s)
            for d in datasets_order:
                s0 = system_terms[s]
                if s0 not in results[q0]:
                    continue
                if d not in results[q0][s0]:
                    continue
                for sel0 in dataset_selectivities_order[d]:
                    time_str = results[q0][s0][d][str(sel0)]
                    if "999,999,999" in time_str:
                        time_str = "-"
                    else:
                        try:
                            time_str = time_str.replace(',', '')
                            time_str = str(int(round(float(time_str), 0)))
                        except ValueError:
                            pass
                    if str(sel0) in best_systems[q0][d] and\
                            best_systems[q0][d][str(sel0)] == s0:
                        output_line.append("\\best{%s}" % time_str)
                    else:
                        output_line.append(time_str)
            output_line = " & ".join(output_line)
            output_line += " \\\\"
            print(output_line)
    print("\n\hline\n\end{tabular}")


if __name__ == "__main__":
    csvpath = sys.argv[1]
    results, best_systems = load_results(csvpath)
    print_results(results, best_systems)


==> cypivot2latex.py <==
import sys
import csv

queries_order = ["3-clique", "4-clique", "4-cycle"]

query_systems = {
  "3-clique": ["lb/lftj", "lb/ms", "psql", "monetdb", "virtuoso", "neo4j", "graphlab"],
  "4-clique": ["lb/lftj", "lb/ms", "psql", "monetdb", "virtuoso", "neo4j", "graphlab"],
  "4-cycle" : ["lb/lftj", "lb/ms", "psql", "monetdb"]
}

systems_order = ["lb/lftj", "lb/ms", "psql", "monetdb", "virtuoso", "neo4j", "graphlab"]

system_terms = {
    "lb/lftj"       : "lftj",
    "lb/ms"         : "ms",
    "psql"          : "postgres",
    "monetdb"       : "monetdb",
    "redshift"      : "redshift",
    "system hc"     : "hana",
    "virtuoso"      : "virtuoso",
    "neo4j"         : "neo4j",
    "graphlab"      : "graphlab"
}

datasets_order = ["wiki-vote", "p2p-Gnutella31", "p2p-Gnutella04",
                  "loc-brightkite", "facebook", "email-Enron", "ca-GrQc",
                  "ca-CondMat", "twitter_combined", "soc-Slashdot0902",
                  "soc-Slashdot0811", "soc-Epinions1",
                  "soc-pokec-relationships", "soc-LiveJournal1",
                  "com-orkut.ungraph"]

dataset_terms = {
    "wiki-vote" : "wiki-Vote",
    "p2p-Gnutella31" : "p2p-Gnutella31",
    "p2p-Gnutella04" : "p2p-Gnutella04",
    "loc-brightkite" : "loc-Brightkite",
    "facebook" : "ego-Facebook",
    "email-Enron" : "email-Enron",
    "ca-GrQc" : "ca-GrQc",
    "ca-CondMat" : "ca-CondMat",
    "twitter_combined" : "ego-Twitter",
    "soc-Slashdot0902" : "soc-Slashdot0902",
    "soc-Slashdot0811" : "soc-Slashdot0811",
    "soc-Epinions1" : "soc-Epinions1",
    "soc-pokec-relationships" : "soc-Pokec",
    "soc-LiveJournal1" : "soc-LiveJournal1",
    "com-orkut.ungraph" : "com-Orkut"
}


def load_results(csvpath):
    results = {}
    with open(csvpath) as f:
        reader = csv.reader(f)
        datasets = reader.next()[2:]
        selectivities = reader.next()[2:]
        query = None
        for row in reader:
            if row[0]:
                query = row[0]
                results[query] = {}
            if not query:
                exit("error: No query in context")
            system = row[1]
            dataset_times = {}
            times = row[2:]
            for i, d in enumerate(datasets):
                d0 = d.split('/')[1]
                dataset_times[d0] = times[i]
            results[query][system] = dataset_times
    return results


def print_results(results):
    print("\\begin{tabular}{l|l|l|rrrrrrrr|rrrr|rrr}")
    print("  \multicolumn{3}{l|}{}")
    for d in datasets_order:
        d0 = dataset_terms[d]
        print("  & \dataset{%s}" % d0.replace('_', '\_'))
    print("  \\\\")

    for q in queries_order:
        q0 = q[0] + q[2:]
        if q0 not in results:
            continue
        for i, s in enumerate(query_systems[q]):
            output_line = []
            if i == 0:
                output_line.append("\n\hline\n\multicolumn{2}{l}{%s}" % q)
            else:
                output_line.append("\multicolumn{2}{l}{}")
            output_line.append(s)
            for d in datasets_order:
                s0 = system_terms[s]
                if s0 not in results[q0]:
                    continue
                if d not in results[q0][s0]:
                    continue
                times = results[q0][s0][d]
                if "999,999,999" in times:
                    times = "-"
                else:
                    try:
                        times = times.replace(',', '')
                        times = str(int(round(float(times), 0)))
                    except ValueError:
                        pass
                output_line.append(times)
            output_line = " & ".join(output_line)
            output_line += " \\\\"
            if i != len(query_systems[q])-1:
                output_line += " \cline{4-18}"
            print(output_line)
    print("\end{tabular}")


if __name__ == "__main__":
    csvpath = sys.argv[1]
    results = load_results(csvpath)
    print_results(results)


==> figs/3-clique-scaling.sh <==
#! /bin/sh

cat 3-clique-scaling.csv \
  | sed 's/,//g' \
  | sed 's/\t/ /g' \
  | sed 's|livejournal/lj_\([0-9]*\)/edges.csv|\1|g' \
  | sed 's/999999999/4999/g' \
  > 3-clique-scaling.dat

cat 4-clique-scaling.csv \
  | sed 's/,//g' \
  | sed 's/\t/ /g' \
  | sed 's|livejournal/lj_\([0-9]*\)/edges.csv|\1|g' \
  | sed 's/999999999/4999/g' \
  > 4-clique-scaling.dat


./clique-scaling.gnuplot
convert 3-clique.svg 3-clique.png
convert 4-clique.svg 4-clique.png



==> selectivity-scaling-experiment/make-samples.sh <==
#! /bin/bash

set -e
set -u
set -x

samplecount="10"
samples="10 100 1000 2500 5000 7500 10000 15000 30000 50000 100000"

function gen_nodes()
{
  local input=$1
  local output=$2

  awk -F, '{print $1}' $input | uniq | dos2unix > tmp.csv
  awk -F, '{print $2}' $input | uniq | dos2unix >> tmp.csv
  sort -n tmp.csv | uniq > $output
}

function gen_nodes_all()
{
  gen_nodes livejournal/edges.csv livejournal/nodes.csv
  gen_nodes pokec/edges.csv pokec/nodes.csv
  gen_nodes orkut/edges.csv orkut/nodes.csv
}

function gen_node_samples()
{
  local dir=$1

  for i in $(seq $samplecount); do
    for size in $samples; do
      shuf -n $size $dir/nodes.csv > $dir/node-sample-$size-$i.csv
    done
  done
}

function gen_node_samples_all()
{
  gen_node_samples livejournal
  gen_node_samples pokec
  gen_node_samples orkut
}

function generate_results()
{
  for data in livejournal pokec orkut; do
    for impl in lftj minesweeper; do
      rm -f $impl.csv
      grep '^#RESULT' $data/$impl-run.log | awk '
        {
          sum[$2] += $4
          cnt[$2]++
        }

        END {
          for (size in sum) {
            ave  = sum[size] / cnt[size]
            print size, ave
          }
        }' | sort -n >> $impl.csv
    done

    join lftj.csv minesweeper.csv | sort -n > $data.csv
  done

  ./scaling.gnuplot
  convert livejournal.svg livejournal.png
  convert pokec.svg pokec.png
  convert orkut.svg orkut.png
}

function generate_dlbatch()
{
cat > run.lb <<EOF
create /tmp/db  --overwrite

transaction
addBlock <doc>
  edge(x,y) -> int(x), int(y).
  v1(x) -> int(x).
  v2(x) -> int(x).
</doc>
commit

echo Loading edges
transaction
exec <doc>
   lang:physical:filePath[\`_csvedges] = "edges.csv".
   lang:physical:delimiter[\`_csvedges] = ",".
   _csvedges(offset; x,y)  -> int(offset), int(x), int(y).
   +edge(x,y) <- _csvedges(_; x,y).
</doc>
commit

transaction
exec <doc>
  _(x) <- edge(x, 5).
</doc>
commit
EOF

for size in $samples; do
  if [ $size -lt 3000 ]; then
    iter=$(($samplecount - 1))
  elif [ $size -lt 10000 ]; then
    iter=$(($samplecount / 2))
  else
    iter=2
  fi

  for i in $(seq $iter); do
cat >> run.lb <<EOF
echo Executing experiment $size $i
transaction
exec <doc>
   -v1(x) <- v1@prev(x).
   -v2(x) <- v1@prev(x).
</doc>
commit

transaction
exec <doc>
   lang:physical:filePath[\`_csvv1] = "node-sample-$size-$i.csv".
   lang:physical:delimiter[\`_csvv1] = ",".
   _csvv1[offset] = x -> int(offset), int(x).
   +v1(x) <- _csvv1[_] = x.

   lang:physical:filePath[\`_csvv2] = "node-sample-$size-$((i + 1)).csv".
   lang:physical:delimiter[\`_csvv2] = ",".
   _csvv2[offset] = x -> int(offset), int(x).
   +v2(x) <- _csvv2[_] = x.
</doc>
commit

startTimer
transaction
exec <doc>
  _r[] = c <- agg<<c = count()>> edge(A,B), edge(B,C), edge(C,D), v1(A), v2(D).
</doc>
commit
elapsedTime #RESULT# $size $i #TIME#
EOF
  done
done

cat >> run.lb <<EOF
  close --destroy
EOF
}

$*

